Explicit KSBA compactifications of moduli spaces of secondary and tertiary Burniat surfaces

We describe explicitly the geometric KSBA compactifications, obtained by adding slc surfaces~$X$ with ample canonical class, of moduli spaces of Burniat surfaces of degrees $K^2=5$, $4$ and $3$.

==> primary_burniat.sage <==
# Valery Alexeev, 2025

import itertools
import sys

info = """This file contains the checks the various statements in the paper
"Explicit compactifications of Campedelli and Burniat surfaces"
by Valery Alexeev and Rita Pardini

Run run_checks()
"""

notations = """
We use the following notations in this file:

Gamma = C_3 \ltimes S_2^4, the relabeling group, of order 48
N4 = ZZ^4, called N in the paper

N6 = ZZ^6, called N_{\mathcal Y} in the paper
N4 = ZZ^4, called N in the paper
N2 = ZZ^2, called N_\Sigma in the paper

M6, M4, M4 = their duals, so that one has
0 -> N2 -> N6 -> N4 -> 0    and    0 -> M4 -> M6 -> M2 -> 0

Fan4 = fan in N4, called \mathfrak F in the paper
Fan6 = fan in N6, called \mathfrak F_{\mathcal Y} in the paper

Vectors will be represented by tuples, unless we need to add them

F = F(x,y,z; r1,r2,g1,g2,b1,b2) = the polynomial in eq. (3)
Fres = the restricted poly of Sec. 4.8
"""

# print(info)
# print(notations)

def run_checks():
    print('*** Lemma 4.10\n')
    print('* Find orbits of rays and max cones, check that they form a fan\n')
    print_orbit_lengths_of_rays_for_min_degs4()
    print()
    print_orbit_lengths_of_cones_for_max_degs4()
    print()
    
    find_Fan4()
    print('Is Fan4 complete?', Fan4.is_complete())

    print('\n*** Lemma 4.11\n')
    print('* Find orbits of cones in Fan4 of dim 1-4\n')
    for d in [1..4]:
        print('Orbits of cones of dim', d)
        compute_cone_orbits(Fan4.cones(d))

    print('\n*** Proposition 4.16\n')
    print('* Compute Pi(6,5,1) and check that its normal fan = Fan4\n')
    find_Pi(6,5,1)
    print('Is the normal fan of Pi(6,5,1) equal Fan4?',
          Pi.normal_fan().is_equivalent(Fan4))
    print('\n* Finding set A')
    find_set_A()
    print('\n* Finding Phi vectors')
    find_Phi_vecs()

    print('\n* Finding the fiber polytope')
    find_fiber_polytope()
    print('\n* Compare fiber polytope and Pi(6,5,1)')
    compare_fiber_poly_and_Pi_651()    
          
    print('\n* Compute P6 = P + Sigma(P,Q) and its normal fan Fan6')
    compute_P6_and_Fan6()
    
    print("""\n* For a representative of each Gamma-orbit of max cones in Fan4,
show the max cones in Fan6 mapping to it""")
    dummy = input('Press ENTER...\n')
    find_cones6_over_cones4()

    print('\n*** Proposition 4.20')
    print('\n* Show polytopes and equations of D_int for minimal degenerations')
    dummy = input('Press ENTER...\n')
    show_limits_mindegs()

    print('\n* Show polytopes and equations of D_int for maximal degenerations')
    dummy = input('Press ENTER...\n')
    show_limits_maxdegs()
    
    print('\n* You can also run show_limits_reps_all_cones() to see limits for one cone in each orbit of the cones of Fan4 under C_3 \ltimes S_2^4')
    
    
def vec_orb4(vec4):
    d, r, g, b = vec4
    """Gamma-orbit of a vector in N4. We always act in the same order"""
    # First, act by C_3
    L0 = [(d, r, g, b), (d, g, b, r), (d, b, r, g)]
    # Now add images under the action of each S_2 in S_2^4
    L1 = L0 + [(-x[0], x[1], x[2], x[3]) for x in L0]
    L2 = L1 + [(x[0], -x[1], x[2], x[3]) for x in L1]
    L3 = L2 + [(x[0], x[1], -x[2], x[3]) for x in L2]
    L4 = L3 + [(x[0], x[1], x[2], -x[3]) for x in L3]
    return L4

def cone_orb4(cone):
    """Gamma-orbit of a cone in N4"""
    rays = cone.rays()
    vecs = [tuple(ray) for ray in rays]
    # Now we act by each element g of Gamma to obtain new lists of vecs
    # We sort each list, then make a set of lists to remove duplicates
    # Finally we use this set to define the cones in the orbit
    orbs_of_vecs = [vec_orb4(vec) for vec in vecs]
    list_of_lists_of_vecs = [[orb[i] for orb in orbs_of_vecs]
                             for i in range(48)] # list with 48 elements
    sorted_tuples_of_vecs = [tuple(sorted(L)) for L in list_of_lists_of_vecs]
    S = set(sorted_tuples_of_vecs)
    return [Cone(rays=t) for t in S]

vecs_for_min_degs4 = {
    'A': (2,0,0,0),
    'B': (1,1,0,0),
    'C': (1,1,1,1),
    'D': (0,1,0,1)
}

vecs_for_min_degs6 = {
    (2,0,0,0): [(1,1,0,0,0,0), (0,0,1,1,0,0), (0,0,0,0,1,1)],
    (1,1,0,0): [(1,0,0,0,0,0)],
    (1,0,1,0): [(0,0,1,0,0,0)],
    (1,0,0,1): [(0,0,0,0,1,0)],
    (-1,0,0,1): [(0,0,0,0,0,-1)],
    (1,1,1,1): [(0,-1,1,0,1,0), (1,0,0,-1,1,0), (1,0,1,0,0,-1)],
    (-1,1,1,1): [(1,0,0,-1,0,-1), (0,-1,1,0,0,-1), (0,-1,0,-1,1,0)],
    (0,1,0,1): [(1,0,0,0,0,-1), (0,-1,0,0,1,0)],
    (0,0,1,1): [(0,0,1,0,0,-1), (0,0,0,-1,1,0)],
    (0,1,1,0): [(1,0,0,-1,0,0), (0,-1,1,0,0,0)],
}

def print_orbit_lengths_of_rays_for_min_degs4():
    labels = ['A', 'B', 'C', 'D']
    lens = {
        key: len( set(vec_orb4(vecs_for_min_degs4[key])) )
        for key in vecs_for_min_degs4
    }
    
    print('Orbits of rays for minimal degenerations')
    for key in vecs_for_min_degs4:
        print(key, lens[key])
    print('Total:', sum(lens.values()))        

gens_for_max_degs4 = [
    [(2,0,0,0), (1,1,0,0), (1,0,1,0), (1,0,0,1)],
    [(1,1,0,0), (1,0,1,0), (1,0,0,1), (1,1,1,1)],
    [(1,1,0,0), (1,0,0,1), (1,1,1,1), (0,1,0,1)],
    [(1,0,0,1), (1,1,1,1), (0,1,0,1), (0,0,1,1)],
    [(1,0,0,1), (-1,0,0,1), (0,1,0,1), (0,0,1,1)],
    [(1,1,1,1), (-1,1,1,1), (0,0,1,1), (0,1,0,1), (0,1,1,0)]
]
    
def print_orbit_lengths_of_cones_for_max_degs4(verbose=True):
    global orbs_of_cones_for_max_degs4
    cones_for_max_degs4 = [Cone(L) for L in gens_for_max_degs4]
    orbs_of_cones_for_max_degs4 = [cone_orb4(cone) for cone in cones_for_max_degs4]
    lens = [len(orbs_of_cones_for_max_degs4[i]) for i in range(6)]

    if verbose:
        print('Orbits of cones for maximal degenerations:')
        for i in range(len(cones_for_max_degs4)):
            print(cone_label4(cones_for_max_degs4[i]), lens[i])
        print('Total:', sum(lens))

def find_Fan4(verbose=True):
    """Check that the max cones form a fan, save it as a global var Fan4"""
    global Fan4
    max_cones = [cone for orb in orbs_of_cones_for_max_degs4 for cone in orb]
    Fan4 = Fan(cones=max_cones)
    if verbose:
        print('Fan4 =', Fan4)
        print('Number of cones of dim 0..4 :')
        for d in [0..Fan4.dim()]:
            print(d, len(Fan4.cones(d)))

def find_Pi(a, b, c):
    """Polyhedron Pi from Lemma 4.10"""
    global Pi
    init_pts = [
        (a, -a + b + 4*c, -a + b + 4*c, -a + b + 4*c),
        (3*c, b + c, b + c, b + c),
        (2*c, b, b + 2*c, b + 2*c),
        (c, b + c, b + c, b + 3*c),
        (0, b, b, b + 4*c),
        (0, b + 2*c, b + 2*c, b + 2*c),
    ]
    pts = [vec for pt in init_pts for vec in vec_orb4(pt)]
    Pi = Polyhedron(vertices=pts)
    print('Pi =', Pi)

def ray_label4(ray):
    rl = list(ray)
    rl_abs = [abs(x) for x in rl]
    if rl_abs[0] == 1 and sum(rl_abs) == 1:
        return 'A' # sage changes (2,0,0,0) to (1,0,0,0) in ZZ^4
    elif rl_abs[0] == 0:
        return 'D'
    elif sum(rl_abs) == 4:
        return 'C'
    else:
        return 'B'

def cone_label4(cone):
    L = [ray_label4(r) for r in cone.rays()]
    L.sort()
    return ''.join(L)

def compute_cone_orbits(list_of_cones):
    global cone_orbits
    cone_orbits = []
    for cone in list_of_cones:
        cone_orbit = sorted(cone_orb4(cone))
        if cone_orbit not in cone_orbits:
            cone_orbits.append(cone_orbit)
    labels_and_lens = [[cone_label4(orb[0]), len(orb)] for orb in cone_orbits]
    labels_and_lens.sort(key=lambda x: x[0])
    for x in labels_and_lens:
        print(x[0], x[1])

def M6_pts(f):
    """Find pts in M6 corresponding to the rgb and the monomials in f(r,g,b, x,y,z)"""
    def nth_deriv(f, v, n):
        if n == 0:
            return f
        elif n == 1:
            return f.diff(v)
        elif n == 2:
            return f.diff(v).diff(v) / 2
        else:
            raise NumError('wrong power', n)

    rgb = [r1, r2, g1, g2, b1, b2]
    xyz = [x, y, z]
    all_zeros = {r1:0, r2:0, g1:0, g2:0, b1:0, b2:0, x:0, y:0, z:0}
    answer = []
    for i in itertools.product([0,1], repeat=6):
        for j in itertools.product([0,1,2], repeat=3):
            fcopy = copy(f)
            for k in range(6):
                fcopy = nth_deriv(fcopy, rgb[k], i[k])
            for k in range(3):
                fcopy = nth_deriv(fcopy, xyz[k], j[k])
            if fcopy.subs(all_zeros) != 0:
                answer.append(tuple(i))
    return answer

def M6_to_M2(vec6):
    r1, r2, g1, g2, b1, b2 = vec6
    return (r1 + r2 - b1 - b2, g1 + g2 - b1 - b2)

var('x y z r1 r2 g1 g2 b1 b2')        
F = ( (x+r1) * (x+r2) * (y+g1) * (y+g2) * (z+b1) * (z+b2) ).expand()
    
def find_set_A():
    """Find the set of 46 pts of Sec.4.8"""
    global A, A2, Qpts, Q2pts, preimages
    Qpts = [(0,0),
            (1,0), (1,1), (0,1), (-1,0), (-1,-1), (0,-1)]
    Q2pts = Qpts + [
        (2,0), (2,1), (2,2), (1,2), (0,2), (-1,1),
        (-2,0), (-2,-1), (-2,-2), (-1,-2), (0,-2), (1,-1)
    ]
    A2 = M6_pts(F)
    A = [vec for vec in A2 if M6_to_M2(vec) in Qpts]
    preimages = {vec: [a for a in A if M6_to_M2(a) == vec] for vec in Qpts}
    print('The set A contains', len(A), 'points')
    print('Number of preimages of the integral points in Q under A -> Q:')
    for vec in Qpts:
        print(label_Qpts[vec].ljust(2, ' '), ':', len(preimages[vec]))

def triangle_volume(p1, p2, p3):
    """Lattice volume of a triangle <p1, p2, p3> in M2 = ZZ^2"""
    v1, v2, v3 = vector(p1), vector(p2), vector(p3)
    m = matrix([v1 - v3, v2 - v3])
    return abs(m.det())

def find_Phi_vecs():    
    """Find Phi vectors of Prop. 4.16"""
    global Phi_vecs
    vec2triang = dict()
    PointConfiguration.set_engine('internal')
    Qtriangs = PointConfiguration(Qpts).triangulations_list()
    print('Found', len(Qtriangs), 'triangulations of the set of integral points of Q')

    Phi_vecs = set()
    vecs_over_pt = {
        k: [vector(t) for t in preimages[Qpts[k]]] for k in range(7)
    }

    for i, triang in enumerate(Qtriangs):
        print(i+1, end=' ')
        sys.stdout.flush()
        vol = [
            sum(triangle_volume(Qpts[tau[0]], Qpts[tau[1]], Qpts[tau[2]])
                for tau in triang
                if k in tau
                )
            for k in range(7)
        ]
        new_vecs = {
            # This is vector 18*Phi as compared to [BS, Cor.2.6]
            # since [BS, Cor.2.6] divides by (d+1)Vol(Q) = 3*6
            tuple(vol[0] * v0 + vol[1] * v1 + vol[2] * v2 + vol[3] * v3 +
                  vol[4] * v4 + vol[5] * v5 + vol[6] * v6)
            for v0 in vecs_over_pt[0]
            for v1 in vecs_over_pt[1]
            for v2 in vecs_over_pt[2]
            for v3 in vecs_over_pt[3]
            for v4 in vecs_over_pt[4]
            for v5 in vecs_over_pt[5]
            for v6 in vecs_over_pt[6]
        }
        Phi_vecs = Phi_vecs.union(new_vecs)
    print('\nFound', len(Phi_vecs), 'unique Phi_vecs')

def find_fiber_polytope():
    global fiber_poly
    fiber_poly = Polyhedron(vertices=Phi_vecs)
    print('fiber_poly =', fiber_poly)

def N6_to_N4(vec6):
    r1, r2, g1, g2, b1, b2 = vec6
    return (r1+r2+g1+g2+b1+b2, r1-r2, g1-g2, b1-b2)
    
def M4_to_M6(vec4):
    """The dual map to the above map N6 = ZZ^6 -> ZZ^4"""
    d, r, g, b = vec4
    return (d+r, d-r, d+g, d-g, d+b, d-b)
    
def compare_fiber_poly_and_Pi_651():
    vertices_of_fiber_poly = [tuple(v) for v in fiber_poly.vertices_list()]
    vertices_of_shifted_P651 = [
        tuple( vector(M4_to_M6(v)) + vector((9,9,9,9,9,9)) )
        for v in Pi.vertices_list()
    ]
    print('Is fiber_poly a translated copy of Pi(6,5,9)?', 
          set(vertices_of_fiber_poly) == set(vertices_of_shifted_P651) )

def compute_P6_and_Fan6():
    global P, P6, Fan6
    P = Polyhedron(vertices=A)
    P6 = P.minkowski_sum(fiber_poly)
    print('P6 =', P6)
    Fan6 = P6.normal_fan()
    print('Fan6 =', Fan6)
    print('Number of cones of dim 0..6 :')
    for d in [0..Fan6.dim()]:
        print(d, len(Fan6.cones(d)))

def ray_label6(r):
    r_abs = [abs(x) for x in r]
    if sum(r_abs) == 1:
        return 'B'
    if sum(r_abs) == 2:
        if abs(sum(r)) == 2:
            return 'A'
        if abs(sum(r)) == 0:
            return 'D'
    if sum(r_abs) == 3:
        return 'C'
    if sum(r_abs) == 4:
        if r == (-1,-1,0,0,1,1):
            return 'Delta R0'
        if r == (1,1,0,0,-1,-1):
            return 'Delta R3'
        if r == (1,1,-1,-1,0,0):
            return 'Delta G0'
        if r == (-1,-1,1,1,0,0):
            return 'Delta G3'
        if r == (0,0,1,1,-1,-1):
            return 'Delta B0'
        if r == (0,0,-1,-1,1,1):
            return 'Delta B3'
    return 'X'

def cones6_mapping_to_cone4(cone4_rays):
    """Maximal cones in Fan6 mapping to a given maximal cone in Fan4"""
    cone4 = Cone(rays=cone4_rays)
    print('Mapping to', cone_label4(cone4), 'cone with rays\n', cone4_rays, '\n')
    
    num = 0
    for cone in Fan6(6): 
        rays = [tuple(ray) for ray in cone.rays()]
        rays4 = [tuple(N6_to_N4(r))
                 for r in rays if N6_to_N4(r) != (0,0,0,0)]
        rays4sorted = sorted(list(set(rays4))) 
        if rays4sorted == sorted(cone4_rays):
            num += 1
            print(num)
            ans = [[ray_label6(tuple(r)), tuple(r)] for r in rays]
            ans.sort(key=lambda x: x[0] + str(x[1]))
            for a in ans:
                print(a[0], a[1])
            print()
    print(70*'_')

def find_cones6_over_cones4():
    """For a representative of each Gamma-orbit of max cones in Fan4, print the max cones in Fan6 mapping to it"""
    for gen in gens_for_max_degs4:
        cones6_mapping_to_cone4(gen)
        
def rgb_content(monomial):
    return monomial.subs({x:1, y:1, z:1})
    
def compute_min_monomials(height6, verbose=True, rgb_only=False):
    """Show monomials with minimal heights given height6 for r_i, g_i, b_i"""
    global min_mons
    hvec6 = vector(height6)
    preimages = {
        vec: [a for a in A2 if M6_to_M2(a) == vec]
        for vec in Q2pts
    }
    min_mons = dict()
    for k, p in enumerate(Q2pts):
        if k in [1, 7, 11, 15, 19]:
            if verbose:
                print()
        mons_over_p = {
            q: hvec6.dot_product(vector(q))
            for q in preimages[p]
        }
        min_height = min(mons_over_p.values())
        min_mons[p] = [
            q for q in preimages[p] if mons_over_p[q] == min_height
        ]
        if verbose:
            if rgb_only:
                print(p, ':', min_height,
                      [rgb_content(vec2mon(m)) for m in min_mons[p]]
                )
            else:
                print(p, ':', min_height,
                      [vec2mon(m) for m in min_mons[p]]
                )

reps_max_cones = {
    'ABBB': (2, 1, 1, 0, 1, 0),
    'BBBC': (1, -1, 2, 0, 2, 0),
    'BBCD': 0,
    'BCDD': 0,
    'BBDD': 0,
    'CCDDD': 0
}

def vec2mon(vec6):
    """Make a 6-vector into a monomial"""
    v = vec6
    return r1^v[0] * r2^v[1] * g1^v[2] * g2^v[3] * b1^v[4] * b2^v[5] * x^(2-v[0]-v[1]) * y^(2-v[2]-v[3]) * z^(2-v[4]-v[5])

def poly_from_min_heights(height6, pts2):
    """Return a polynomial given by a 6-vector and a list of pts in M2"""
    heights(height6, verbose=False)
    p = 0
    for v in pts2:
        p += sum(vec2mon(u) for u in min_mons[v])
    return p.factor()

# Heights of r_i, g_i, b_i, for reps in common cones        
heights6 = {
    'A': (1,1,0,0,0,0),
    'B': (1,0,0,0,0,0),
    'C': (0,-1,1,0,1,0),
    'D': (1,0,0,0,0,-1),
    'ABBB': (2,1, 2,1, 2,1),
    'BBBC': (3,-1, 3,-1, 3,-1),
    'BBCD': (1,0, 2,-1, 2,-1),
    'BCDD': (4,-2, 4,-2, 7,-5),
    'BBDD': (1,-1, 1,-1, 4,-4),
    'CCDDD': (1,-1, 1,-1, 1,-1),
}

def show_limits_mindegs():
    """Show subdivisions and equation of D_int for std rays"""
    for case in vecs_for_min_degs4:
        cone = Cone([vecs_for_min_degs4[case]])
        show_limit(cone)
        print('_' * 70)
        
def show_limits_maxdegs():
    """Show subdivisions and equation of D_int for std max cones"""
    for gens in gens_for_max_degs4:
        cone = Cone(gens)
        show_limit(cone)
        print('_' * 70)

def show_limit(cone):
    print(cone_label4(cone), 'cone with rays')
    print(cone.rays(), '\n')
    v = list(an_internal_vec(cone))
    vec4 = [v[0]/6, v[1]/2, v[2]/2, v[3]/2] 
    height6 = M4_to_M6(vec4) # M4_to_M6(vec4) = v
    lower_envelope_and_F(height6)
        
def show_limits_reps_all_cones():
    for d in [1..4]:
        print('Representatives of cones of dim', d, '\n')
        list_of_cones = Fan4.cones(d)
        cone_orbits = []
        for cone in list_of_cones:
            cone_orbit = sorted(cone_orb4(cone))
            if cone_orbit not in cone_orbits:
                cone_orbits.append(cone_orbit)
                cone = cone_orbit[0]
                show_limit(cone)
                dummy = input('\nPress ENTER...')
                print('_' * 70)
                
def lower_envelope_and_F(height6):
    """Input: height function on r_i, g_i, b_i.
    Output: list of lists [A_i, inequality] for the lower facets"""
    pts7 = [[vector(height6).dot_product(vector(a))] + list(a) for a in A2]
    def M7_to_M3(p):
        return [p[0]] + list(M6_to_M2(p[1:]))
    pts3 = [M7_to_M3(p) for p in pts7]
    Qpts3 = [p for p in pts3 if tuple(p[1:]) in Qpts]
    max_height = max(p[0] for p in Qpts3)
    # Add points at the top
    conv_hull = Polyhedron(Qpts3 + [[max_height+1] + p[1:] for p in Qpts3])
    ieqs = conv_hull.inequalities()
    lower_ieqs = [ieq for ieq in ieqs if ieq[1] > 0]

    bad_pts = [p for p in pts3 if any(
        [ieq.eval(vector(p)) < 0 for ieq in lower_ieqs])]
    if bad_pts: # this should not happen
        raise ValueError(ieq, 'is negative on', p)
    for ieq in lower_ieqs:
        min_pts3 = [p for p in pts3 if ieq.eval(vector(p)) == 0] # in ZZ + ZZ^2
        min_pts2 = [p[1:] for p in min_pts3] # projections to ZZ^2
        # restrict to Q:
        Qmin_pts2 = [tuple(p) for p in min_pts2 if tuple(p) in Qpts]
        Qi = Polyhedron(Qmin_pts2)
        min_pts7 = [p for p in pts7 if ieq.eval(vector(M7_to_M3(p))) == 0]
        min_pts6 = [p[1:] for p in min_pts7]
        poly = sum(vec2mon(p) for p in min_pts6)
        print('phi(A_i) =',
              ', '.join(sorted([label_Qpts[p] for p in set(Qmin_pts2)])))
        print('F on Y_i =', poly.factor())
        print()
    over0 = [p for p in min_pts6 if M6_to_M2(p) == (0,0)]
    print('over 1:', [vec2mon(p) for p in over0])


def an_internal_vec(cone):
    """Return a vector in the interior of a cone"""
    return sum(ray for ray in cone.rays())

label_Qpts = {
    (0,0): '1',
    (1,0): 'yz', (1,1): 'z', (0,1): 'zx',
    (-1,0): 'x', (-1,-1): 'xy', (0,-1): 'y',
    (2,0): 'y^2z^2', (2,1): 'yz^2', (2,2): 'z^2',
    (1,2): 'z^2x', (0,2): 'z^2x^2', (-1,1): 'zx^2',
    (-2,0): 'x^2', (-2,-1): 'x^2y', (-2,-2): 'x^2y^2',
    (-1,-2): 'xy^2', (0,-2): 'y^2', (1,-1): 'y^2z',
}


==> secondary_burniat.sage <==
# Valery Alexeev, 2025

print("""This is a sage script containing computations in the paper

"Explicit compactifications of moduli spaces of secondary and ternary Burniat surfaces"
by Valery Alexeev and Xiaoyan Hu

Execute main() to compute for each of the degrees d = 5, 4a, 4b, 3:

1) the fan F_d for the toric variety Z_d^tor, and
2) all the strata in the variety Z_d, the blowup of Z_d^tor.
3) Relabeling groups Gamma_d and their inertia subgroups
4) Dual graphs of branch curves: graph3, graph4a, graph4b, graph5
5) The automorphism group Afull of dP4 and its intersection A4a with wGamma_4a

""")

def main():
    print('Doing preliminary computations...')
    prep()
    input('... done. Press any key to continue')

    find_and_describe_fans()
    find_and_describe_complexes()    

    input('\nNext, we compute the intertia subgroups of Gamma_d. Press any key to continue')
    find_all_inertia_subgroups()

    input('\nNext, we compute the groups of permutations of the branch curves preserving the partion into three set')
    make_graphs()
    find_automorphism_groups_4a()
    
    print("""\nSome objects you can examine:
    Relabeling roups Gamma_3, Gamma_4a, wGamma_4a, Gamma_5
    The fans F6, F5, F4a, F4b, F3.
    The entire complexes of strata complex5, complex4a, complex4b, complex3.
    The generic automorphism group Afull of a degree 4 del Pezzo and its intersection A4a with wGamma_4a
    """)

    
def prep():
    load('primary_burniat.sage')
    print_orbit_lengths_of_cones_for_max_degs4(verbose=False)
    find_Fan4(verbose=False)
    
def find_and_describe_fans():
    print('\nComputing the fans F6, F5, F4a, F4b, F3...')
    compute_fans_F654a4b3()
    input('...done. Press any key to continue')
    describe_all_fans()

def find_and_describe_complexes(skip6=True):
    if skip6:
        print('\n\nComputing the stratifications in degrees 5, 4a, 4b, 3...')
    else:
        print('\n\nComputing the stratifications in degrees 6, 5, 4a, 4b, 3...')
    compute_lin_spaces()
    compute_fans()
    compute_initial_complex()
    compute_blowup1()
    compute_blowup2()
    
    input('...done. Press any key to continue')
    describe_all_complexes(skip6=skip6)
    
######################################################################    
    
def compute_fans_F654a4b3():
    global N4, N5, N4a, N4a_fam, N4b, N3
    global F6, F4, F5, F4a, F4b, F3

    print('computing F6')
    F6 = Fan4
    
    N4 = ZZ^4

    print('computing F5')    
    # degree 5 r1 + g1 + b1 = 0
    # (d, r, g, b) = (r1+r2+g1+g2+b1+b2, r1-r2, g1-g2, b1-b2)
    # d + r + g + b = 2 (r1 + g1 + b1) = 0
    N5 = Cone([(1,-1,0,0), (1,0,-1,0), (1,0,0,-1),
               (-1,1,0,0), (-1,0,1,0), (-1,0,0,1)])
    F5 = Fan([c.intersection(N5) for c in F6.cones(4)], discard_faces=True)

    print('computing F4a')    
    # degree 4a r1+g1+b1 = r2+g2+b2 = 0 non-nodal
    # d + r + g + b = d - r - g - b = 0 <=> d = r+g+b = 0
    N4a = Cone([(0,1,-1,0), (0,1,0,-1), (0,-1,1,0), (0,-1,0,1)])
    F4a = Fan([c.intersection(N4a) for c in F6.cones(4)], discard_faces=True)

    print('computing F4b')    
    # degree 4b r1+g1+b1 = r1+g2+b2 = 0 nodal
    # d + r + g + b = d + r - g - b = 0 <=> d + r = g + b = 0
    N4b = Cone([(1,-1,0,0), (-1,1,0,0), (0,0,1,-1), (0,0,-1,1)])
    F4b = Fan([c.intersection(N4b) for c in F6.cones(4)], discard_faces=True)

    print('computing F3')    
    # degree 3 r2+g1+b1 = r1+g2+b1 = r1+g1+b2 = 0 <=> -d=r=g=b
    N3 = Cone([(1,-1,-1,-1), (-1,1,1,1)])
    F3 = Fan([c.intersection(N3) for c in F6.cones(4)], discard_faces=True)

def describe_fan(F, message=False, to_file=False):
    if to_file:
        f = open(to_file, 'w')
    if message:
        print(message)
        if to_file:
            print(message, file=f)
    print('Number of cones of dim 1 ...', F.dim(), '=', [len(F.cones(d)) for d in [1..F.dim()]])
    if to_file:
        print('Number of cones of dim 1 ...', F.dim(), '=', [len(F.cones(d)) for d in [1..F.dim()]], file=f) 

    for d in [1..F.dim()]:
        print('\nCones of dim', d)
        if to_file:
            print('\nCones of dim', d, file=f)
        cones_with_labels = [cone_description(c) for c in F.cones(d)]
        cones_with_labels.sort(key=lambda x: x[0] + str(x[1]))
        for x in cones_with_labels:
            print(x)
            if to_file:
                print(x, file=f) 
    if to_file:
        f.close()

def describe_all_fans():
    input('\nF3. Press any key to continue')
    describe_fan(F3, '\n* F3')

    input('\nF4a. Press any key to continue')
    describe_fan(F4a, '\n* F4a non-nodal')
    
    input('\nF4b. Press any key to continue')
    describe_fan(F4b, '\n* F4b nodal')

    input('\nF5. Press any key to continue')
    describe_fan(F5, '\n* F5')
    
    input('\nF6. Press any key to continue')
    describe_fan(F6, '\n* F6')
        
def cone_description(c):
    return cone_label4(c), sorted([tuple(r) for r in c.rays()])

######################################################################
    
N4 = ZZ^4
NQ4 = QQ^4

def describe_all_complexes(skip6=True):
    input('\ndeg3. Press any key to continue')
    complex_deg3()

    input('\ndeg 4a. Press any key to continue')
    complex_deg4a()
    
    input('\ndeg4b. Press any key to continue')
    complex_deg4b()
    
    input('\ndeg 5. Press any key to continue')
    complex_deg5()

    if skip6 == False:
        input('\ndeg 6. Press any key to continue')
        complex_deg6()

# Nontoric divisors
# (d, r, g, b) = (r1+r2+g1+g2+b1+b2, r1-r2, g1-g2, b1-b2)

eqs = {
    'G*--': [0,1,0,0],
    'G-*-': [0,0,1,0],
    'G--*': [0,0,0,1],
    'H111': [1,1,1,1],
    'H112': [1,1,1,-1],
    'H121': [1,1,-1,1],
    'H122': [1,1,-1,-1],
    'H211': [1,-1,1,1],
    'H212': [1,-1,1,-1],
    'H221': [1,-1,-1,1],
    'H222': [1,-1,-1,-1],
}

def compute_lin_spaces():
    global lin_spaces
    lin_spaces, lin_spaces_tmp = dict(), dict()
    for d in [0..len(eqs)]:
        for s in itertools.combinations(eqs.keys(), d):
            W = NQ4.span([eqs[x] for x in s])
            lin_spaces_tmp[s] = W.complement()
    for v in lin_spaces_tmp.values():
        keys = [key for key in lin_spaces_tmp.keys() if lin_spaces_tmp[key] == v]
        max_len = max([len(key) for key in keys])
        for key in keys:
            if len(key) == max_len:
                lin_spaces[key] = v

def compute_fans():
    global fans
    fans = dict()
    for key in lin_spaces:
        rs = [x for x in lin_spaces[key].basis()] + [-x for x in lin_spaces[key].basis()]
        if rs:
            V = Cone(rs)
            fans[key] = Fan([c.intersection(V) for c in Fan4.cones(4)],
                            discard_faces=True)
        else:
            fans[key] = Fan([Cone([(0,0,0,0)])])

def short_str(ray):
    t = tuple(ray)
    return '(' + ','.join(str(x) for x in t) + ')'
            
def cone2set(label, cone):
    L = [ray_label4(r) + short_str(r) for r in cone.rays()] + list(label)
    return tuple(sorted(L))
            
def compute_initial_complex():
    global complex0
    complex0 = [
        cone2set(label, cone)
        for label in fans
        for d in [0..fans[label].dim()]
        for cone in fans[label].cones(d)
    ]

def compute_blowup1():
    global complex1
    pt = ('G*--', 'G-*-', 'G--*',
          'H111', 'H112', 'H121', 'H122', 'H211', 'H212', 'H221', 'H222')
    Lpt = list(pt)
    Spt = set(pt)
    complex1 = copy(complex0)
    complex1.remove(pt)
    complex1 += [
        tuple( sorted(['E'] + list(c)) )
        for c in complex1 if set(c).issubset(Spt)
    ]

def compute_blowup2():
    global complex2
    curves = {
        'F1**': ('G-*-', 'G--*', 'H111', 'H112', 'H121', 'H122'),
        'F2**': ('G-*-', 'G--*', 'H211', 'H212', 'H221', 'H222'),
        'F*1*': ('G*--', 'G--*', 'H111', 'H112', 'H211', 'H212'),
        'F*2*': ('G*--', 'G--*', 'H121', 'H122', 'H221', 'H222'),
        'F**1': ('G*--', 'G-*-', 'H111', 'H121', 'H211', 'H221'),
        'F**2': ('G*--', 'G-*-', 'H112', 'H122', 'H212', 'H222'),
    }
    complex2 = copy(complex1)
    for key in curves:
        curve = curves[key]
        Scurve = set(curve) # Missing two important cases, E and B!
        cones_containing_curve = [c for c in complex2 if Scurve.issubset(set(c))]
        for cone in cones_containing_curve:
            complex2.remove(cone)
            complex2 += [
                tuple( sorted([key] + list(c)) )
                for c in complex2 if set(c).issubset(cone)
            ]
          
# symmetry group, a subgroup of S3 \ltimes S2^4
# S3: permute ABCDFG: permute coords
# S2 in S2^3: ABCD: negate i-th coord, H: permute 1 and 2
# extra S2: ABCD: negate all coords

def ABCDcoords(ray):
    return ray[2:-1].split(',')
    

def FGHcoords(ray):
    return ray[1], ray[2], ray[3]

def s3(ray):
    letter = ray[0]
    if letter in ['B', 'C', 'D']:
        d, r, g, b = ABCDcoords(ray)
        return [letter + '(' + ','.join(L) + ')'
                for L in [(d,r,g,b), (d,g,b,r), (d,b,r,g)]]
    elif letter in ['F', 'G', 'H']:
        r, g, b = FGHcoords(ray)
        return [letter + ''.join(L) 
                for L in [(r,g,b), (g,b,r), (b,r,g)]]
    else:
        return [ray, ray, ray]

def s2(k, ray):
    letter = ray[0]
    if letter in ['A', 'B', 'C', 'D']:
        d, r, g, b = [int(x) for x in ABCDcoords(ray)]
        if k == 0:
            return [ray, letter + '(' + ','.join([str(x) for x in [-d,-r,-g,-b]]) + ')']
        if k == 1:
            return [ray, letter + '(' + ','.join([str(x) for x in [d,-r,g,b]]) + ')']
        if k == 2:
            return [ray, letter + '(' + ','.join([str(x) for x in [d,r,-g,b]]) + ')']
        if k == 3:
            return [ray, letter + '(' + ','.join([str(x) for x in [d,r,g,-b]]) + ')']
    elif letter in ['F', 'H'] and k in [1, 2, 3]:
        r, g, b = FGHcoords(ray)
        sub = {'*': '*', '1': '2', '2': '1'}
        if k == 1:
            return [ray, letter + ''.join([sub[r], g, b])]
        if k == 2:
            return [ray, letter + ''.join([r, sub[g], b])]
        if k == 3:
            return [ray, letter + ''.join([r, g, sub[b]])]
    else:
        return [ray, ray]

def big_orbit(ray):
    LL = s3(ray)
    L1 = [x for ray in LL for x in s2(1, ray)]
    L2 = [x for ray in L1 for x in s2(2, ray)]
    L3 = [x for ray in L2 for x in s2(3, ray)]
    Lcremona = [x for ray in L3 for x in s2(0, ray)]
    return Lcremona

def cone_orbit(cone, group_elements):
    """Gamma-orbit of a cone, which is a list of labels for the rays. group_elements is a list of integers in range(48) for the subgroup of S3 ltimes S2^4"""
    # Now we act by each element g of Gamma to obtain new lists of rays
    # We sort each list, then make a set of lists to remove duplicates
    # Finally we use this set to define the cones in the orbit
    orbs_of_rays = [[big_orbit(ray)[k] for k in group_elements] for ray in cone]
    list_of_lists_of_rays = [[orb[i] for orb in orbs_of_rays]
                             for i in range(len(group_elements))] # list 
    sorted_tuples_of_rays = [tuple(sorted(L)) for L in list_of_lists_of_rays]
    S = set(sorted_tuples_of_rays)
    return sorted(list(S), reverse=True)

def find_cone_orbits(list_of_cones, group_elements):
    global orb_reps
    cone_orbits = []
    for cone in list_of_cones:
        orb = sorted(cone_orbit(cone, group_elements), reverse=True)
        if orb not in cone_orbits:
            cone_orbits.append(orb)
    cone_orbits.sort(key=lambda x: len(x[0]))
    orb = cone_orbits[0]
    orb_reps = [orb[0]]
    for orb in cone_orbits[1:]:
        good_reps = [
            cone for cone in orb
            if any([set(cone).issubset(set(c)) for c in orb_reps])
        ]
        if good_reps:
            orb_reps.append(good_reps[0])
        else:
            orb_reps.append(orb[0])
    return cone_orbits

def complex_deg3():
    global Gamma3, complex3, cone_orbits3
    print('All the strata and Gamma3-orbits in degree 3')
    Gamma3, complex3, cone_orbits3 = describe_complex(['H122', 'H212', 'H221'])
    #Gamma3, complex3, cone_orbits3 = describe_complex(['H211', 'H121', 'H112'])
    
def complex_deg4a():
    global Gamma4a, complex4a, cone_orbits4a
    print('All the strata and Gamma4a-orbits in degree 4a')
    Gamma4a, complex4a, cone_orbits4a = describe_complex(
        ['H111', 'H222'], ['H211', 'H121', 'H112', 'H122', 'H212', 'H221']
    )

def complex_deg4b():
    global Gamma4b, complex4b, cone_orbits4b
    print('All the strata and Gamma4b-orbits in degree 4b')
    Gamma4b, complex4b, cone_orbits4b = describe_complex(
        #['H212', 'H221'], ['H112', 'H222', 'H211', 'H121', 'H211']
        ['H111', 'H122'], ['H112', 'H121', 'H211', 'H212', 'H221', 'H222']
    )

def complex_deg5():
    global Gamma5, complex5, cone_orbits5
    print('All the strata and Gamma5-orbits in degree 5')
    Gamma5, complex5, cone_orbits5 = describe_complex(
        ['H111'], ['H211', 'H121', 'H112']
    )
          
def complex_deg6():
    global Gamma6, complex6, cone_orbits6
    print('All the strata and Gamma6-orbits in degree 6')
    Gamma6, complex6, cone_orbits6 = describe_complex(
        [] #, ['H111', 'H122', 'H112', 'H121', 'H211', 'H212', 'H221', 'H222']
    )
          
def describe_complex(pts, ignore_pts=[]):
    global the_complex, cleaned_up_complex
    print('Reps of orbits of strata containing', ', '.join(pts))
    print('Points implied by G divisors:', ', '.join(ignore_pts), '\n')
    orbs = {pt: big_orbit(pt) for pt in pts}
    group_elements = [
        k for k in range(48)
        if all([orbs[pt][k] in pts for pt in pts])
    ]
    
    print('Relabeling group has', len(group_elements), 'elements')
          
    the_complex = [
        c for c in complex2
        if all([pt in c for pt in pts])
    ]
    print('Complex has', len(the_complex), 'cones', end=' ')
    
    def clean_up(cone):
        L = list(cone)
        for pt in pts + ignore_pts:
            if pt in L:
                L.remove(pt)
        return tuple(L)
    cleaned_up_complex = [clean_up(c) for c in the_complex]
    
    #cone_orbits = find_cone_orbits(the_complex, group_elements)
    cone_orbits = find_cone_orbits(cleaned_up_complex, group_elements)
    
    print('in', len(orb_reps), 'orbits\n')

    print('Below are the representatives with orbit sizes')
    for k, rep in enumerate(orb_reps):
        print(len(cone_orbits[k]), rep)        

    group_elements_matrices = [
        group_element_to_matrix(g) for g in group_elements]
    stabilizer = MatrixGroup(group_elements_matrices)
        
    return [stabilizer, cleaned_up_complex, cone_orbits]

#main()

def group_element_to_list(k):
    orb = big_orbit('C(1,1,2,3)')
    str_of_nums =  orb[k][2:-1]
    list_of_nums = [int(y) for y in str_of_nums.split(',')]
    return list_of_nums
getl = group_element_to_list

def group_element_to_matrix(k):
    L = group_element_to_list(k)
    rgb_nums = [0] + [abs(x) for x in L[1:]]
    rgb_signs = [0] + [sign(x) for x in L[1:]]
    m = diagonal_matrix([1,0,0,0])
    for i in [1, 2, 3]:
        m[rgb_nums[i], i] = rgb_signs[i]
    if L[0] == -1:
        m[0, 0] = -1
    return m
getm = group_element_to_matrix    
        
def inertia_subgroup(group, fan):
    return [
        g for g in group
        if all([g * r == identity_matrix(4) * r for r in fan.rays()])
    ]

def find_all_inertia_subgroups(skip6=True):
    print('\nInertia subgroup of Gamma3');
    for g in inertia_subgroup(Gamma3, F3):
        print(g, '\n')
    input('Press a key to continue')

    print('\nInertia subgroup of Gamma4a');
    for g in inertia_subgroup(Gamma4a, F4a):
        print(g, '\n')
    input('Press a key to continue')

    print('\nInertia subgroup of Gamma4b');
    for g in inertia_subgroup(Gamma4b, F4b):
        print(g, '\n')
    input('Press a key to continue')

    print('\nInertia subgroup of Gamma5');
    for g in inertia_subgroup(Gamma5, F5):
        print(g, '\n')
    input('Press a key to continue')
        
    if skip6 == False:
        print('\nInertia subgroup of Gamma6');
        for g in inertia_subgroup(Gamma6, F6):
            print(g, '\n')


def make_graphs():
    """Make graph of curves in deg 6"""
    global graph6, E6, V6, partition6, Gamma_6
    global graph6, Gamma_6
    global graph5, Gamma_5
    global graph4a, E4a, V4a, partition4a_1, partition4a_2, wGamma_4a, Gamma_4a
    global graph4b, Gamma_4b
    global graph3, Gamma_3

    V6 = ['R0', 'R1', 'R2', 'R3', 'G0', 'G1', 'G2', 'G3', 'B0', 'B1', 'B2', 'B3']
    E6 = []
    for v in ['B0', 'B1', 'B2', 'B3', 'G1', 'G2']:
        E6.append(('R1', v))
        E6.append(('R2', v))
    for v in ['R0', 'R3', 'B1', 'B2']:
        E6.append(('G1', v))
        E6.append(('G2', v))
    for v in ['G0', 'G3']:
        E6.append(('B1', v))
        E6.append(('B2', v))
    E6 += [('R0', 'G3'), ('G3', 'B0'), ('B0', 'R3'), ('R3', 'G0'), ('G0', 'B3'), ('B3', 'R0')]
    graph6 = Graph([V6, E6], format='vertices_and_edges')
    partition6 = [
        ['R0', 'R3'], ['R1', 'R2'], ['G0', 'G3'], ['G1', 'G2'], ['B0', 'B3'], ['B1', 'B2'],
    ]

    V5 = V6 + ['E111']
    E5 = deepcopy(E6)
    for e in [('R1', 'G1'), ('R1', 'B1'), ('G1', 'B1')]:
        E5.remove(e)
    E5 += [('E111', 'R1'), ('E111', 'G1'), ('E111', 'B1')]
    graph5 = Graph([V5, E5], format='vertices_and_edges')
    
    V4a = V6 + ['E111', 'E222', 'E000', 'E333']
    # E000 = preimage of the line thru P111, P222, E = preimage of the conic thru 5 pts
    E4a = deepcopy(E6)
    for e in [('R1', 'G1'), ('R1', 'B1'), ('G1', 'B1'), ('R2', 'G2'), ('R2', 'B2'), ('G2', 'B2')]:
        E4a.remove(e)
    E4a += [('E111', 'R1'), ('E111', 'G1'), ('E111', 'B1')]
    E4a += [('E222', 'R2'), ('E222', 'G2'), ('E222', 'B2')]
    E4a += [('E000', 'R0'), ('E000', 'G0'), ('E000', 'B0')]
    E4a += [('E333', 'R3'), ('E333', 'G3'), ('E333', 'B3')]
    E4a += [('E111', 'E000'), ('E111', 'E333'), ('E222', 'E000'), ('E222', 'E333')]
    graph4a = Graph([V4a, E4a], format='vertices_and_edges')
    partition4a_1 = [
        ['R0', 'R3', 'G0', 'G3', 'B0', 'B3'],
        ['R1', 'R2', 'G1', 'G2', 'B1', 'B2'],
        ['E111', 'E222', 'E000', 'E333']
    ]
    partition4a_2 = [
        ['R0', 'R3', 'R1', 'R2', 'G0', 'G3', 'G1', 'G2', 'B0', 'B3', 'B1', 'B2'],
        ['E111', 'E222', 'E000', 'E333']
    ]
    # The full relabeling group

    E4b = deepcopy(E6)
    V4b = deepcopy(V4a)
    for e in [('R1', 'G1'), ('R1', 'B1'), ('G1', 'B1'), ('R1', 'G2'), ('R1', 'B2'), ('G2', 'B2')]:
        E4b.remove(e)
    partition4b = [
        ['R1'], ['R2'],
        ['R0', 'R3', 'G0', 'G3', 'B0', 'B3', 'G1', 'G2', 'B1', 'B2'],
    ]
    graph4b = Graph([V6, E4b], format='vertices_and_edges')

    E3 = deepcopy(E6)
    for e in [
            ('R2', 'G1'), ('R2', 'B1'), ('G1', 'B1'),
            ('R1', 'G2'), ('R1', 'B1'), ('G2', 'B1'),
            ('R1', 'G1'), ('R1', 'B2'), ('G1', 'B2')
    ]:
        E3.remove(e)
    partition3 = [
        ['R1', 'G1', 'B1'],
        ['R2', 'G2', 'B2',
         'R0', 'R3', 'G0', 'G3', 'B0', 'B3']
    ]
    graph3 = Graph([V6, E3], format='vertices_and_edges')
    
    Gamma_3 = color_permuting_subgroup(graph3.automorphism_group())
    wGamma_4a = color_permuting_subgroup(graph4a.automorphism_group())
    Gamma_4a = color_permuting_subgroup(graph4a.automorphism_group(partition=partition4a_1))
    Gamma_4b = color_permuting_subgroup(graph4b.automorphism_group())
    Gamma_5 = color_permuting_subgroup(graph5.automorphism_group())
    Gamma_6 = color_permuting_subgroup(graph6.automorphism_group())

def find_automorphism_groups_4a():
    global Afull, A4a
    make_graphs()
    Gs = [G for G in graph4a.automorphism_group().normal_subgroups()
          if G.order() == 16]
    print('There is', len(Gs), 'normal subgroup of order 16 in graph4a.automorphism_group()')
    Afull = Gs[0]
    L = [g for g in Afull if g in wGamma_4a]
    A4a = wGamma_4a.subgroup(L)

def symmetry_permutes_colors(g, vertices, verbose=False):
    RGB = ['R', 'G', 'B']
    color_map = dict()
    for x in RGB:
        color_map[x] = set()
    for x in vertices:
        y = g(x)
        letter_x, letter_y = x[0], y[0]
        color_map[letter_x].add(letter_y)

    if all([len(color_map[color]) == 1 for color in RGB]):
        if verbose:
            d = {x: list(color_map[x])[0] for x in RGB}
            return RGBdict_to_perm(d)
        else:
            return True
    else:
        return False
    
def color_permuting_subgroup(G):
    vertices = ['R0', 'R1', 'R2', 'R3', 'G0', 'G1', 'G2', 'G3', 'B0', 'B1', 'B2', 'B3']
    return G.subgroup([g for g in G if symmetry_permutes_colors(g, vertices)])

def RGBdict_to_perm(d):
    RGB = ['R', 'G', 'B']
    if d ==           {'R': 'R', 'G': 'G', 'B': 'B'} :
        return '1'
    elif d ==         {'R': 'G', 'G': 'B', 'B': 'R'} :
        return '(RGB)'
    elif d ==         {'R': 'B', 'G': 'R', 'B': 'G'} :
        return '(RBG)'
    elif d ==         {'R': 'R', 'G': 'B', 'B': 'G'} :
        return '(BG)'
    elif d ==         {'R': 'B', 'G': 'G', 'B': 'R'} :
        return '(RB)'
    elif d ==         {'R': 'G', 'G': 'R', 'B': 'B'} :
        return '(RG)'
    else:
        return 'Illegal RGB dict'

